Automated service monitoring in the deployment of ARCHER2

The ARCHER2 service, a CPU based HPE Cray EX system with 750,080 cores (5,860 nodes), has been deployed throughout 2020 and 2021, going into full service in December of 2021. A key part of the work during this deployment was the integration of ARCHER2 into our local monitoring systems. As ARCHER2 was one of the very first large-scale EX deployments, this involved close collaboration and development work with the HPE team through a global pandemic situation where collaboration and co-working was significantly more challenging than usual. The deployment included the creation of automated checks and visual representations of system status which needed to be made available to external parties for diagnosis and interpretation. We will describe how these checks have been deployed and how data gathered played a key role in the deployment of ARCHER2, the commissioning of the plant infrastructure, the conduct of HPL runs for submission to the Top500 and contractual monitoring of the availability of the ARCHER2 service during its commissioning and early life.

==> check.sh <==
#!/bin/bash
 
#define file for sinfo, set IFS for for loops, dump sinfo to file
sinfo_file_name="sinfo.$(date "+%F-%T")"
 
IFS=$'\n'
 
sinfo > /tmp/$sinfo_file_name
 
 
#loop over all partitions currently present according to sinfo
for partition in $(sinfo | grep -v "PARTITION" | awk '{print $1}' | uniq)
do
    #define an arrary of state types to check against
    declare -a StateArray=("alloc" "comp" "down" "drain" "drng" "fail" "failg" "futr" "idle" "maint" "mix" "npc" "pow_dn" "pow_up" "resv" "unk")
    #loop over the array of state types
    for node_state in ${StateArray[@]}
    do
        #reset the number of nodes counted to zero
        node_number=0
        #grep for relevant nodes
        cat "/tmp/$sinfo_file_name" | grep $partition | grep $node_state > /dev/null
        #use the grep return code to continue if nodes were found
        if [ $? -eq 0 ]
        then
            #loop over all lines of sinfo
            for i in $(cat /tmp/$sinfo_file_name)
            do
                #store the number of nodes for the line, if grep finds anything
                addition=$(echo $i | grep $partition | grep $node_state | awk '{print $4}')
                #test that addition isn't null (that something was found)
                if [[ ! -z "$addition" ]]
                then
                    #Add the number of nodes found to the total for the partition and state
                    node_number=$(expr $node_number + $addition)
                fi
            done
        fi
        #Output relevant informaiton in checkmk compatible format
        spacer="_"
        metric="$partition$spacer$node_state"
        underscorenodes="_nodes_$node_state"
        echo 0 "sinfo_$partition$underscorenodes" "$metric=$node_number Number of nodes in $partition partition which are in state $node_state"
    done
done
